Gromov-Witten invariants and membrane indices of fivefolds via the topological vertex

We conjecture the existence of almost integer invariants governing the all-genus equivariant Gromov-Witten theory of Calabi-Yau fivefolds with a torus action. We prove the conjecture for skeletal, locally anti-diagonal torus actions by establishing a vertex formalism evaluating the Gromov-Witten invariants via the topological vertex of Aganagic, Klemm, Marino and Vafa. We apply the formalism in several examples.

==> anc/examples.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "40ec480d",
   "metadata": {},
   "source": [
    "# Generalities\n",
    "Below we load various functions that allow computations with the topological vertex:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "7b6b9ffb",
   "metadata": {},
   "outputs": [],
   "source": [
    "load(\"top_vert.sage\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c669d8b2",
   "metadata": {},
   "source": [
    "Most importantly the script contains a function `top_vert(mu1, mu2, mu3, q)` which as an argument takes three integer partitions `mu1, mu2, mu3` and a variable `q` and returns the topological vertex weight $$\\mathcal{W}_{\\mu_1, \\mu_2, \\mu_3}(q^2).$$ The reason we evaluate the topological vertex at $q^2$ is to avoid square roots in $q$. By default calculations take place in the field of rational functions in one variable $q$ we denote `FFF`:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "80d6733a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fraction Field of Univariate Polynomial Ring in q over Rational Field"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FFF"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "1d41985f",
   "metadata": {},
   "source": [
    "In order to work with rational functions in multiple variables, e.g. $q_0,q_1, q_2$, call:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "fbe2fdca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fraction Field of Multivariate Polynomial Ring in q0, q1, q2 over Rational Field"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "[q0, q1, q2] = setup_field('q0, q1, q2')\n",
    "FFF"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b8ebdab8",
   "metadata": {},
   "source": [
    "Suppose we computed some disconnected Gromov-Witten invariants $\\mathrm{GW}_{(d_1,\\ldots)}^\\bullet$ labelled by some degree vector $(d_1,\\ldots)$ and stored them in a nested list `Z_list`. From such a list one may compute the membrane index $\\Omega_{(d_1,\\ldots)}$ by calling `PLog_coeff(Z_list, [d1, ...])`. To get a nisted list of all membrane indices that can be extracted from `Z_list` call `PLog(Z_list)`. Below you can see this in action."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c87d8a06",
   "metadata": {},
   "source": [
    "# $\\mathrm{Tot}_{\\mathbb{P}^2} \\, \\mathcal{O}(-1)^{\\oplus 3}$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "50dba7e0",
   "metadata": {},
   "source": [
    "In this section we calculate the equivariant GW invariants and membrane indices of $\\mathrm{Tot}_{\\mathbb{P}^2} \\, \\mathcal{O}(-1)^{\\oplus 3}$ for the $(\\mathbb{C}^\\times)^3$-action specified in section 2.4 of the paper. The generating series is going to be a function in the variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "8ce7858d",
   "metadata": {},
   "outputs": [],
   "source": [
    "[q0, q1, q2] = setup_field('q0, q1, q2')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "63c6c700",
   "metadata": {},
   "source": [
    "We calculate the disconnected equivariant GW invariants of the fivefold up to degree `d_max` via the topological vertex:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "de62b9b1",
   "metadata": {},
   "outputs": [],
   "source": [
    "d_max = 4\n",
    "\n",
    "Z_P2_O111_coeffs = [(-1)**d *\n",
    "                    sum(\n",
    "                         (q1**(-1) * q2)**(mu1.kappa()) *\n",
    "                         (q2**(-1) * q0)**(mu2.kappa()) *\n",
    "                         (q0**(-1) * q1)**(mu3.kappa()) *\n",
    "                         top_vert({} , mu3, mu1, q1 * q2**(-1)) *\n",
    "                         top_vert({} , mu1, mu2, q2 * q0**(-1)) *\n",
    "                         top_vert({} , mu2, mu3, q0 * q1**(-1))\n",
    "                         for d1 in range(d + 1)\n",
    "                         for d2 in range(d - d1 + 1)\n",
    "                         for mu1 in Partitions(d1).list()\n",
    "                         for mu2 in Partitions(d2).list()\n",
    "                         for mu3 in Partitions(d - d1 - d2).list()\n",
    "                    )\n",
    "                    for d in range(d_max + 1)]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae2d0568",
   "metadata": {},
   "source": [
    "For instance in degree one we find"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "f723846d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(-1) * (q1 + q2)^-1 * (q0 + q2)^-1 * (q0 + q1)^-1 * q2 * q1 * q0\n"
     ]
    }
   ],
   "source": [
    "print(Z_P2_O111_coeffs[1].factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "af5230b3",
   "metadata": {},
   "source": [
    "We extract membrane indices by taking the plethystic logarithm:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "afc8185a",
   "metadata": {},
   "outputs": [],
   "source": [
    "Omega_P2_O111 = PLog(Z_P2_O111_coeffs)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "809d005f",
   "metadata": {},
   "source": [
    "For instance in degree three we find that"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "0b789e39",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1) * (q1 + q2)^-2 * (q0 + q2)^-2 * (q0 + q1)^-2 * (q1^2 + q2^2)^-1 * (q0^2 + q2^2)^-1 * (q0^2 + q1^2)^-1 * (q0^8*q1^4 + q0^7*q1^5 + q0^6*q1^6 + q0^5*q1^7 + q0^4*q1^8 + q0^8*q1^3*q2 + 2*q0^7*q1^4*q2 + q0^6*q1^5*q2 + q0^5*q1^6*q2 + 2*q0^4*q1^7*q2 + q0^3*q1^8*q2 + q0^8*q1^2*q2^2 + q0^7*q1^3*q2^2 - q0^6*q1^4*q2^2 - 2*q0^5*q1^5*q2^2 - q0^4*q1^6*q2^2 + q0^3*q1^7*q2^2 + q0^2*q1^8*q2^2 + q0^8*q1*q2^3 + q0^7*q1^2*q2^3 - 2*q0^6*q1^3*q2^3 - 4*q0^5*q1^4*q2^3 - 4*q0^4*q1^5*q2^3 - 2*q0^3*q1^6*q2^3 + q0^2*q1^7*q2^3 + q0*q1^8*q2^3 + q0^8*q2^4 + 2*q0^7*q1*q2^4 - q0^6*q1^2*q2^4 - 4*q0^5*q1^3*q2^4 - 6*q0^4*q1^4*q2^4 - 4*q0^3*q1^5*q2^4 - q0^2*q1^6*q2^4 + 2*q0*q1^7*q2^4 + q1^8*q2^4 + q0^7*q2^5 + q0^6*q1*q2^5 - 2*q0^5*q1^2*q2^5 - 4*q0^4*q1^3*q2^5 - 4*q0^3*q1^4*q2^5 - 2*q0^2*q1^5*q2^5 + q0*q1^6*q2^5 + q1^7*q2^5 + q0^6*q2^6 + q0^5*q1*q2^6 - q0^4*q1^2*q2^6 - 2*q0^3*q1^3*q2^6 - q0^2*q1^4*q2^6 + q0*q1^5*q2^6 + q1^6*q2^6 + q0^5*q2^7 + 2*q0^4*q1*q2^7 + q0^3*q1^2*q2^7 + q0^2*q1^3*q2^7 + 2*q0*q1^4*q2^7 + q1^5*q2^7 + q0^4*q2^8 + q0^3*q1*q2^8 + q0^2*q1^2*q2^8 + q0*q1^3*q2^8 + q1^4*q2^8)"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Omega_P2_O111[3].factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f957aaf1",
   "metadata": {},
   "source": [
    "One may check that all denominators are cyclotomic. For instance in degree 4 we have"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "id": "b5406e25",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(192) * q2^2 * q1^2 * q0^2 * (q1 + q2)^3 * (q0 + q2)^3 * (q0 + q1)^3 * (q1^2 + q2^2) * (q1^2 - q1*q2 + q2^2) * (q0^2 + q2^2) * (q0^2 - q0*q2 + q2^2) * (q0^2 + q1^2) * (q0^2 - q0*q1 + q1^2)"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Omega_P2_O111[4].denominator().factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8515701",
   "metadata": {},
   "source": [
    "More precisely, we may check up to degree `d_max` that Conjecture 2.7 is indeed satisfied. The conjecture claims that the denominator of $\\Omega_{d[H]}$ equals the function `guess_denom` we define below:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "id": "7ee9bed2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def guess_denom(d):\n",
    "    return FFF(1) * mul( (1 - qq**(2*n)) / (1 - qq**(n / 2**(Integer(n).valuation(2)))) for qq in [q0/q1, q1/q2, q2/q0] for n in range(1,d))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8478721d",
   "metadata": {},
   "source": [
    "We check up to degree `d_max` that the denominator of $\\Omega_{d[H]}$ indeed matches `guess_denom` up to some monomial:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "id": "8ac26734",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d = 2:  2*q0*q1*q2\n",
      "d = 3:  6*q0^4*q1^4*q2^4\n",
      "d = 4:  192*q0^9*q1^9*q2^9\n"
     ]
    }
   ],
   "source": [
    "for d in range(2,d_max + 1):\n",
    "    print(\"d = {}:  {}\".format(d, Omega_P2_O111[d].denominator() / guess_denom(d)))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a3faca0b",
   "metadata": {},
   "source": [
    "# $\\mathrm{Tot}_{\\mathbb{P}^3} \\, \\mathcal{O}(-2)^{\\oplus 2}$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "625d0088",
   "metadata": {},
   "source": [
    "The generating series is going to be a function in the variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "id": "27f5dbd6",
   "metadata": {},
   "outputs": [],
   "source": [
    "[t1, t2] = setup_field('t1, t2')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "84ee7510",
   "metadata": {},
   "source": [
    "We calculate the disconnected GW invariants of $\\mathrm{Tot}_{\\mathbb{P}^2} \\, \\mathcal{O}(-2)^{\\oplus 2}$ for the torus action specified in the paper up to degree `d_max` and extract membrane indices by taking the plethystic logarithm. We express the generating series in the characters $q_0 q_1^{-1}$ and $q_2 q_3^{-1}$ which are going to denote by `t1` and `t2` respectively."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "id": "a8e31e0a",
   "metadata": {},
   "outputs": [],
   "source": [
    "d_max = 3\n",
    "\n",
    "Z_P3_O22_coeffs = [sum(\n",
    "                       (t1^(-2) * t2^(-1))**(mu1.kappa()) *\n",
    "                       (t1^(1) * t2^(-2))**(mu2.kappa()) *\n",
    "                       (t1^(2) * t2^(1))**(mu3.kappa()) *\n",
    "                       (t1^(-1) * t2^(2))**(mu4.kappa()) *\n",
    "                       top_vert({} , mu4.conjugate(), mu1, t1) *\n",
    "                       top_vert({} , mu1.conjugate(), mu2, t2) *\n",
    "                       top_vert({} , mu2.conjugate(), mu3, t1**(-1)) *\n",
    "                       top_vert({} , mu3.conjugate(), mu4, t2**(-1))\n",
    "                       for d1 in range(d + 1)\n",
    "                       for d2 in range(d - d1 + 1)\n",
    "                       for d3 in range(d - d1 - d2 + 1)\n",
    "                       for mu1 in Partitions(d1).list()\n",
    "                       for mu2 in Partitions(d2).list()\n",
    "                       for mu3 in Partitions(d3).list()\n",
    "                       for mu4 in Partitions(d - d1 - d2 - d3).list()\n",
    "                    )\n",
    "                   for d in range(d_max + 1)]\n",
    "\n",
    "Omega_P3_O22_coeffs = PLog(Z_P3_O22_coeffs)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c84a9a00",
   "metadata": {},
   "source": [
    "We may use this data to verify Conjecture 2.8 of the paper in low degree. The conjecture claims that $\\Omega_{d[L]}$ is a Laurent polynomial in `t1` and `t2`. And indeed, for instance in degree 3 we compute"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "id": "fa13d9f0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2) * t2^-3 * t1^-3 * (t2^2 + 1) * (t1^2 + 1) * (t2^4 + 1) * (t1^4 + 1)"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Omega_P3_O22_coeffs[3].factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6ee551ce",
   "metadata": {},
   "source": [
    "# $\\mathrm{Tot}_{\\mathbb{P}^1 \\times \\mathbb{P}^1} \\, \\mathcal{O}(-1,0)\\oplus\\mathcal{O}(-1,0)\\oplus\\mathcal{O}(0,-2) $"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ccb3304d",
   "metadata": {},
   "source": [
    "The generating series is going to be a function in the variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "id": "89b5729a",
   "metadata": {},
   "outputs": [],
   "source": [
    "[q1, q2] = setup_field('q1, q2')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d00eda9b",
   "metadata": {},
   "source": [
    "We calculate the disconnected equivariant GW invariants of $\\mathrm{Tot}_{\\mathbb{P}^1 \\times \\mathbb{P}^1} \\, \\mathcal{O}(-1,0)\\oplus\\mathcal{O}(-1,0)\\oplus\\mathcal{O}(0,-2) $ for the $(\\mathbb{C}^\\times)^2$-action specified in section 2.3 of the paper up to bi-degree `d1_max, d2_max` and extract membrane indices by taking the plethystic logarithm:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "id": "f6d94be3",
   "metadata": {},
   "outputs": [],
   "source": [
    "d1_max = 3\n",
    "d2_max = 3\n",
    "\n",
    "Z_P1xP1_O112_coeffs = [\n",
    "                      [sum( (-1)**(d21) *\n",
    "                         top_vert(nu1 , mu1, {}, 1/q2) *\n",
    "                         top_vert(mu1 , nu2, {}, q1*q2) *\n",
    "                         top_vert(mu2 , nu2, {}, q1/q2) *\n",
    "                         top_vert(nu1.conjugate() , mu2, {}, q2)\n",
    "                         for d11 in range(d1 + 1)\n",
    "                         for d21 in range(d2 + 1)\n",
    "                         for mu1 in Partitions(d11).list()\n",
    "                         for mu2 in Partitions(d1 - d11).list()\n",
    "                         for nu1 in Partitions(d21).list()\n",
    "                         for nu2 in Partitions(d2 - d21).list()\n",
    "                          )\n",
    "                       for d2 in range(d2_max + 1)]\n",
    "                       for d1 in range(d1_max + 1)]\n",
    "\n",
    "Omega_P1xP1_O112_coeffs = PLog(Z_P1xP1_O112_coeffs)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0d37ca27",
   "metadata": {},
   "source": [
    "In Conjecture 2.4 of the paper we predict that the only non-zero membrane indices are $\\Omega_{[H_1]}$ and $\\Omega_{[H_2]}$ which read"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "id": "890d54b3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1) * (-q1 + q2)^-1 * (q1 + q2)^-1 * q1 * q2^2 * (q1*q2 - 1)^-1 * (q1*q2 + 1)^-1 * (q1^2 + 1)"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Omega_P1xP1_O112_coeffs[1][0].factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae3565d1",
   "metadata": {},
   "source": [
    "and"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "eaaf10e9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1) * (q2 - 1)^-2 * (q2 + 1)^-2 * (-q1 + q2)^-1 * (q1 + q2)^-1 * (q1 - 1)^2 * (q1 + 1)^2 * q2^4 * (q1*q2 - 1)^-1 * (q1*q2 + 1)^-1"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Omega_P1xP1_O112_coeffs[0][1].factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "add6b4b2",
   "metadata": {},
   "source": [
    "respectively. One checks that for instance $\\Omega_{2[H_1]+3[H_2]}$ vanishes:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "id": "5f650005",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Omega_P1xP1_O112_coeffs[2][3]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/top_vert.sage <==
## Functions for integer partitions.

from sage.combinat.partition import Partition

def kappa(self):
    """
    Returns the second Casimir invariant of the partition.
    """
    lam = list(self)
    return sum(lam[i] * (lam[i] - 2*(i+1) + 1) for i in range(len(lam)))


def aut_red(self):
    """
    Returns the second Casimir invariant of the partition.
    """
    return mul(factorial(mult) for mult in self.to_exp())

Partition.kappa = kappa
Partition.aut_red = aut_red

def intersectParts(mu, nu):
    """
    Returns the intersection of two partitions `mu` and `nu`.
    """
    mu = list(mu)
    nu = list(nu)
    return Partition([min(mu[i], nu[i]) for i in range(min(len(mu),len(nu)))])


## Setup of rings.

RRR.<q> = LaurentPolynomialRing(QQ)
FFF = RRR.fraction_field()

def setup_field(gens):
    """
    Sets up the function field in generators `gens` for performing topological
    vertex computations.
    """
    global RRR
    global FFF
    RRR = LaurentPolynomialRing(QQ, gens)
    FFF = RRR.fraction_field()
    return RRR.gens()

def adams(k):
    """
    `k`th Adams operation in the field FFF.
    """
    return Hom(FFF, FFF)([qq^k for qq in FFF.gens()])


## Symmetric functions preliminaries

Sym = SymmetricFunctions(QQ)

schur = Sym.schur()
psum = Sym.powersum()

def specialise_power_sum(lam, qq, mu):
    """
    Returns the power sum indexed by a partition `lam` with variables x1, x2, ...
    specialised to xi = qq^(2*mu_i - 2*i + 1).
    """
    lam = Partition(lam)
    if lam == Partition([]):
        return FFF.one()
    return FFF(1) * prod(1 / (qq**lam[i] - qq**(-lam[i])) +
                         sum(qq**(lam[i] * (2 * mu[j] - 2 * (j+1) + 1)) - qq**(lam[i] * (- 2 * (j+1) + 1))
                             for j in range(len(mu)) )
                         for i in range(len(lam)) )

def ppspecialise(qq, mu):
    """
    Takes a monomial `qq`` and an integer partition `mu` and returns a morphism that
    specialises the variables x1, x2, ... of a power sum to the xi = qq^(2*mu_i - 2*i + 1).
    """
    return psum.module_morphism(
        on_basis=lambda lam: specialise_power_sum(lam, qq, mu),
        codomain=FFF
    )


## The topological vertex

def top_vert(mu1, mu2, mu3, qq):
    """
    This function evaluates the topological vertex in the variable qq^2 for
    partitions `mu1`, `mu2`, `mu3`.
    """
    mu1 = Partition(mu1)
    mu2 = Partition(mu2)
    mu3 = Partition(mu3)

    # If one of the partitions is empty fall back to a cyclic reordering that avoids the
    # sum in the topological vertex formula.
    if mu1 == Partition([]):
        return FFF(1) * ppspecialise(qq, [])(psum(schur(mu3))) * ppspecialise(qq, mu3.conjugate())(psum(schur(mu2)))
    if mu2 == Partition([]):
        return top_vert(mu2, mu3, mu1, qq)
    if mu3 == Partition([]):
        return top_vert(mu3, mu1, mu2, qq)

    # If all partitions are non-empty we embrace the general formula
    mu1c = mu1.conjugate()
    mu3c = mu3.conjugate()
    nuMax = intersectParts(mu1, mu2)
    return FFF(1) * qq**(-mu1c.kappa()) * ppspecialise(qq, [])(psum(schur(mu3))) * sum(ppspecialise(qq, mu3)(psum(schur(mu1c).skew_by(schur(nu)))) *
                ppspecialise(qq, mu3c)(psum(schur(mu2).skew_by(schur(nu))))
                for nn in range(len(nuMax) + 1)
                for nu in Partitions(nn, outer=nuMax).list())


## Plethystic Log

from itertools import product as itprod

def get_multiplicities(vect):
    """
    This function calculates all s.c. multiplicities (in the sense of section A.2 of the paper)
    of a vector `vect` (or better list) with positive integer coefficients.
    """
    def get_n_max(vect, delta):
        """
        This function returns the maximum integer `max_n` such that vect - max_n * delta has
        positive entries. We assume that the arguments `vect`, `delta` are vectors (lists)
        with positive integer coefficients.
        """
        max_n = 10^5
        for i in range(len(vect)):
            if delta[i] != 0:
                max_n = min(max_n, round(float(vect[i]/delta[i])-0.1))
        return max_n

    def get_deltas(vect):
        """
        This function returns a list featuring all elements of the set D(vect) adopting the
        notation of section A.2 of the paper.
        """
        return list(itprod(*[range(vect[i]+1) for i in range(len(vect))]))[1:]

    def get_multiplicities_rec(vect, delta_list):
        """
        This function returns all possible lists of of positive integers [a1, a2, ...] which
        satisfy vect = a1 * delta1 + a2 * delta2 + ... where delta1, delta2, ... are the entries
        of the list `delta_list`.
        """
        n1_max = get_n_max(vect, delta_list[0])

        if len(delta_list) == 1:
            if all(vect[i] == n1_max * delta_list[0][i] for i in range(len(vect))):
                return [[n1_max]]
            else:
                return []

        n1_max = get_n_max(vect, delta_list[0])
        res = []

        for i in range(n1_max + 1):
            multipls_rec = get_multiplicities_rec([vect[j] - i * delta_list[0][j] for j in range(len(vect))], delta_list[1:])

            if multipls_rec != []:
                for mult in multipls_rec:
                    mult.insert(0, i)
                    res.append(mult)

        return res

    delta_list = get_deltas(vect)
    multipls = get_multiplicities_rec(vect, delta_list)
    return delta_list, multipls

def get_multiplicities_gcd_free(vect):
    """
    This function calculates all s.c. multiplicities (n_delta)_{delta in D(vect)} (in the
    sense of section A.2 of the paper) of a vector `vect` (or better list) with positive
    integer coefficients with gcd(n_delta)_delta = 1.
    """
    delta_list, multipls = get_multiplicities(vect)
    multipls_gcd_free = []

    for multip in multipls:
        if gcd(multip)==1:
            multipls_gcd_free.append(multip)

    return delta_list, multipls_gcd_free

def PLog_coeff(Z_list, dvec):
    """
    This function takes a nested list `Z_list` which at position (d1, ...) stores the coefficient
    Z_{d1, ...} of a power series Z(Q) = sum_{d1, ... >= 0} Z_{d1, ...} Q1^d1 * Q2^d2 * ... satisfying
    Z(0) = 1. It returns the coefficient of the monomial Q^{dvec} of the plethystic logarithm of Z(Q).
    """
    def get_coeff(Z_list, dvec):
        if len(dvec) > 1:
            return get_coeff(Z_list[dvec[0]], dvec[1:])
        else:
            return Z_list[dvec[0]]


    if sum(dvec) == 0:
        return 0

    res = 0
    for k in divisors(gcd(dvec)):
        delta_list, multipls = get_multiplicities_gcd_free([di/k for di in dvec])
        for nn in multipls:
            nn_abs = sum(nn)

            Z_prod = FFF(1)
            for i in range(len(nn)):
                if nn[i]!=0:
                    Z_prod *= get_coeff(Z_list,delta_list[i])**(nn[i])

            res -= FFF(1) / k / nn_abs * sum( (-1)**(kprime * nn_abs) * moebius(k / kprime) * factorial(kprime * nn_abs) * adams(k/kprime)( mul( get_coeff(Z_list,delta_list[i])**(nn[i] * kprime) / factorial(kprime * nn[i]) for i in range(len(delta_list))) ) for kprime in divisors(k))
    return res

def PLog(Z_list):
    """
    This function takes a nested list `Z_list` which at position (d1, ...) stores the coefficient
    Z_{d1, ...} of a power series Z(Q) = sum_{d1, ... >= 0} Z_{d1, ...} Q1^d1 * Q2^d2 * ... satisfying
    Z(0) = 1. It returns a nested list which at position (d1, ...) stores the coefficient of
    Q1^d1 * Q2^d2 * ... of the plethystic logarithm of Z(Q).
    """
    def get_max_degs(Z_list):
        """
        Determines the dimensions of a nested list `Z_list`.
        """
        if isinstance(Z_list[0], list):
            return [len(Z_list)] + get_max_degs(Z_list[0])
        else:
            return [len(Z_list)]

    def PLog_nested_list_rec(dvec, max_degs, Z_list):
        """
        This function recursively goes through the positions of the nested list `Z_list` and
        determines the coefficient of the plethystic logarithm at each position.
        """
        if len(max_degs) > 1:
            return [PLog_nested_list_rec(dvec + [di], max_degs[1:], Z_list) for di in range(max_degs[0])]
        else:
            return [PLog_coeff(Z_list, dvec + [di]) for di in range(max_degs[0])]

    max_degs = get_max_degs(Z_list)
    return PLog_nested_list_rec([], max_degs, Z_list)

